Learning from Synthetic Data Using a Stacked Multichannel Autoencoder

Learning from synthetic data has many important and practical applications. An example of application is photo-sketch recognition. Using synthetic data is challenging due to the differences in feature distributions between synthetic and real data, a phenomenon we term synthetic gap. In this paper, we investigate and formalize a general framework-Stacked Multichannel Autoencoder (SMCAE) that enables bridging the synthetic gap and learning from synthetic data more efficiently. In particular, we show that our SMCAE can not only transform and use synthetic data on the challenging face-sketch recognition task, but that it can also help simulate real images, which can be used for training classifiers for recognition. Preliminary experiments validate the effectiveness of the framework.

==> Pic/PDF/FERET_Demo/HogComparison/HogComparison.m <==
skhFeaturesOrig=skhFeaturesOrig;
skhFeaturesTran=skhFeatures;
imgFeaturesOrig=imgFeaturesOrig;

id=[100, 150, 200, 250, 300, 350, 400, 450, 500];

inSketchFolder='/home/xi/Project/MCAE_FaceSketch/Data/hksketch/CUFSF/Testing/sketches';
inPhotoFolder='/home/xi/Project/MCAE_FaceSketch/Data/hksketch/CUFSF/Testing/photos';

fileList=getAllFiles(inSketchFolder);

for i=1:length(id)

    filePath=fileList{id(i)};
    [pathStr, fileName, fileExt]=fileparts(filePath);
    
    sketchPath=filePath;
    photoPath=[inPhotoFolder, '/', fileName, '.jpg'];
    
    sketch=imread(sketchPath);
    photo=imread(photoPath);
    
    sketch=imresize(sketch, [100, 100]);
    photo=imresize(photo, [100, 100]);
    
    skhFOrig=skhFeaturesOrig(id(i), :);
    skhFTran=skhFeaturesTran(id(i), :);
    imgFOrig=imgFeaturesOrig(id(i), :);
    
    skhFOrig=single((skhFOrig(:, 1:end-90)));
    skhFTran=single((skhFTran(:, 1:end-90)));
    imgFOrig=single((imgFOrig(:, 1:end-90)));
    
    skhFOrig=skhFOrig-0.2;
    skhFOrig(skhFOrig<0)=0;
    
    skhFTran=skhFTran-0.2;
    skhFTran(skhFTran<0)=0;
    
    imgFOrig=imgFOrig-0.2;
    imgFOrig(imgFOrig<0)=0;
    
    skhFOrig=reshape(skhFOrig, 13, 13, 31);
    skhFTran=reshape(skhFTran, 13, 13, 31);
    imgFOrig=reshape(imgFOrig, 13, 13, 31);
    
    skhHogOrig=vl_hog('render', skhFOrig, 'verbose');
%      figure; imshow(skhHogOrig);
    skhHogTran=vl_hog('render', skhFTran, 'verbose');
%      figure; imshow(skhHogTran);
    imgHogOrig=vl_hog('render', imgFOrig, 'verbose');
%      figure; imshow(imgHogOrig);

    str1=[fileName, '-skhOrig.png'];
    str2=[fileName, '-skhTran.png'];
    str3=[fileName, '-imgOrig.png'];
    
    imwrite(skhHogOrig, str1);
    imwrite(skhHogTran, str2);
    imwrite(imgHogOrig, str3);
    imwrite(sketch, [fileName, '-sketch.png']);
    imwrite(photo, [fileName, '-photo.png']);
end

==> Pic/hand_written/handwriten.m <==
subplot(221)

real_tran =[97.7, 97.5, 98, 97, 98.9;];

bar(real_tran')

axis([0.5,5.5,95, 100]);

title('Real+Transformed Synthetic');
ylabel('Accuracy(%)');
set(gca,'xtick',[1:3]);
% 
w{1} = 'CMRCHDR';
w{2} = 'LeNet-5';
w{3} = 'HOG+SAE+SVM';
w{4} = 'HOG+SMCAE-II+SVM';
w{5}= 'SMCAE+SVM';

h=my_xticklabels(gca,[1:5],w,  'Rotation',-20);
% nice_plot;
subplot(222)
res = [97, 97, 98.9, 98.9];
bar(res');
axis([0.5,4.5,95,100]);

ylabel('Accuracy (%)');
title('Different training set');

w{1} = 'Real';
w{2} = 'Original Synthetic';
w{3} = 'Transformed Synthentic';
w{4} ='Real Transformed  Synethetic';
h=my_xticklabels(gca,[1:4],w,  'Rotation',-20);

% nice_plot



==> Pic/hand_written/my_xticklabels.m <==
function ht = my_xticklabels(varargin)

%MY_XTICKLABELS replaces XTickLabels with "normal" texts
%   accepting multiline texts and TEX interpreting
%   and shrinks the axis to fit the texts in the window
%
%    ht = my_xticklabels(Ha, xtickpos, xtickstring)
% or
%    ht = my_xticklabels(xtickpos, xtickstring)
%
%  in:    xtickpos     XTick positions [N*1]
%        xtickstring   Strings to use as labels {N*1} cell of cells
%
% Examples:
% plot(randn(20,1))
% xtl = {{'one';'two';'three'} '\alpha' {'\beta';'\gamma'}};
% h = my_xticklabels(gca,[1 10 18],xtl);
% % vertical
% h = my_xticklabels([1 10 18],xtl, ...
%     'Rotation',-90, ...
%     'VerticalAlignment','middle', ...
%     'HorizontalAlignment','left');

% Pekka Kumpulainen 12.2.2008

textopts = {};
if length(varargin{1})==1 && ...
        ishandle(varargin{1}) && ...
        strcmpi(get(varargin{1},'Type'),'axes');
    Ha = varargin{1};
    xtickpos = varargin{2};
    xtickstring = varargin{3};
    if nargin > 3
        textopts = varargin(4:end);
    end
else
    Ha = gca;
    Hfig = get(Ha,'Parent');
    xtickpos = varargin{1};
    xtickstring = varargin{2};
    if nargin > 2
        textopts = varargin(3:end);
    end
end

set(Ha,'XTick',xtickpos, 'XTickLabel','')
h_olds = findobj(Ha, 'Tag', 'MUXTL');
if ~isempty(h_olds)
    delete(h_olds)
end

%% Make XTickLabels 
NTick = length(xtickpos);
Ybot = min(get(gca,'YLim'));
ht = zeros(NTick,1);
for ii = 1:NTick
    ht(ii) = text('String',xtickstring{ii}, ...
        'Units','data', ...
        'VerticalAlignment', 'top', ...
        'HorizontalAlignment', 'center ', ...
        'Position',[xtickpos(ii) Ybot], ...
        'Tag','MUXTL');
end
if ~isempty(textopts)
    set(ht,textopts{:})
end

%% squeeze axis if needed

set(Ha,'Units','pixels')
Axpos = get(Ha,'Position');
% set(Hfig,'Units','pixels')
% Figpos = get(Hfig,'Position');

set(ht,'Units','pixels')
TickExt = zeros(NTick,4);
for ii = 1:NTick
    TickExt(ii,:) = get(ht(ii),'Extent');
end

needmove = -(Axpos(2) + min(TickExt(:,2)));

if needmove>0;
    Axpos(2) = Axpos(2)+needmove+2;
    Axpos(4) = Axpos(4)-needmove+2;
    set(Ha,'Position',Axpos);
end

set(Ha,'Units','normalized')
set(ht,'Units','normalized')


==> Pic/hand_written/nice_plot.m <==
%
% This function plots axis labels in far nicer format for quality
% printing of figures for publication.
%
% Increase axis label sizes
% Embolden plotted lines
% Make on-plot text larger
% Make axis labels italicized, larger, and moved away from axes
%
% nice_plot(title fontsize, label fontsize, number fontsize, ascii fontsize, line width)
%
% For each argument, specify 
%        [] to use a default value
%     [nan] to leave unchanged from current setting
%     [-sc] to scale default by an amount of 'sc'
%
% Any scale change propagates to further variables, so nice_plot(-1.5) scales 
%     all defaults by an extra 50%
%
% Paul Fieguth, University of Waterloo, ocho.uwaterloo.ca
% November 1998, most recently updated May 2010
%

% title font, label font, number font, ascii font, line width
function nice_plot( tf, lf, nf, af, lw, handles )
useitalic='Normal';
usefontname = 'Arial';
sc = 1;
if (nargin < 1), tf=[]; end; if (tf<0) sc=-tf; tf=[]; end; if (length(tf)==0), tf=21*sc; end;
if (nargin < 2), lf=[]; end; if (lf<0) sc=-lf; lf=[]; end; if (length(lf)==0), lf=16*sc; end;
if (nargin < 3), nf=[]; end; if (nf<0) sc=-nf; nf=[]; end; if (length(nf)==0), nf=12*sc; end;
if (nargin < 4), af=[]; end; if (af<0) sc=-af; af=[]; end; if (length(af)==0), af=16*sc; end;
if (nargin < 5), lw=[]; end; if (lw<0) sc=-lw; lw=[]; end; if (length(lw)==0), lw=2*sc; end;

if (nargin < 6), handles = gcf; end;

for h=handles(:)',
  c = get(h,'Children')'; nice_plot( tf, lf, nf, af, lw, c ); 

  s = get(h,'userdata'); if (~(ischar(s))), s='notstr'; end;
  if strcmpi(s,'nochange')==0,
    if (strcmp(get(h,'Type'),'line')),
      if (lw>0), 
        set(h,'LineWidth',lw); 
        set(h,'MarkerSize',10*lw/2);
      end;
    end;

    if (strcmp(get(h,'Type'),'text')),
      if (af > 0),
        set(h,'HorizontalAlignment','center','VerticalAlignment','middle','FontName', usefontname,'Fontsize', af);
      end;
    end;

    if (strcmp(get(h,'Type'),'axes')),
      if (nf>0), set(h,'Fontsize',nf); end;
      if (lf>0), 
        set(get(h,'XLabel'), 'Fontsize', lf, 'FontAngle', useitalic, 'FontName', usefontname, 'VerticalAlignment','top');
        set(get(h,'ZLabel'), 'Fontsize', lf, 'FontAngle', useitalic, 'FontName', usefontname);
        if (length(get(h,'YAxisLocation'))==4),
          set(get(h,'YLabel'), 'Fontsize', lf, 'FontAngle', useitalic, 'FontName', usefontname, 'VerticalAlignment','bottom');
        else,
          set(get(h,'YLabel'), 'Fontsize', lf, 'FontAngle', useitalic, 'FontName', usefontname, 'VerticalAlignment','top');
        end;
      end;
      if (tf>0),
        set(get(h,'Title'), 'Fontsize', tf, 'FontAngle', useitalic, 'FontName', usefontname );
      end;
    end;
  end;
end;

% if the plot had a legend, rewrite it to get text alignment right
[hl,ho] = legend;
if length(ho)>0,
    for i=1:length(ho),
        if (strcmp(get(ho(i),'type'),'text')),
            set(ho(i),'HorizontalAlignment','left');
        end
    end
end

